Correlators of vector, tensor, and scalar composite vertices of order $O(\alpha_s^2\beta_0)$

We present analytical results for massless correlators of two vector, tensor, and scalar composite vertices with the Bjorken fractions $x$ and $y$ of order $\alpha_s^2 \beta_0$ of QCD. The structure of these correlators $\Pi^\text{V,T,S}(x,y; p^2)$ and properties of its main elements are discussed in detail. Special attention is paid to verifying the results and comparing them with known particular cases. We apply the correlators to evaluate radiative corrections to the distribution amplitudes of light mesons within the QCD sum rules.

==> anc/SSx0.m <==
(* This file contains the $(x,\underline{0})$ Mellin moment of the vector-vector correlator <SS>(x,y),
 eqs.~(C.1), (C.2), and (C.9)--(C.11) of [arXiv:2020.] *)

(* xb = 1-x *)
(* as = \alpha_s / (4\pi) *)
(* L = \ln(-p^2/\mu^2) *)
(* eps = (4-D)/2 *)
(* nc = N_c *)
(* cf = C_F *)
(* beta0 = 11/3 C_A - 4/3 T_F n_f *)

Print["Notation:  xb = 1-x,  as = \!\(\*FractionBox[\(\(\\\ \)\*SubscriptBox[\(\[Alpha]\), \(s\)]\), \(4\\\ \[Pi]\)]\),  L = Log[\!\(\*FractionBox[\(-\*SuperscriptBox[\(p\), \(2\)]\), SuperscriptBox[\(\[Mu]\), \(2\)]]\)],  eps = \[Epsilon] = \!\(\*FractionBox[\(4 - D\), \(2\)]\),  nc = \!\(\*SubscriptBox[\(N\), \(c\)]\),  cf = \!\(\*SubscriptBox[\(C\), \(F\)]\),  beta0 = \!\(\*SubscriptBox[\(\[Beta]\), \(0\)]\) = \!\(\*FractionBox[\(11\), \(3\)]\)\!\(\*SubscriptBox[\(C\), \(A\)]\) - \!\(\*FractionBox[\(4\), \(3\)]\)\!\(\*SubscriptBox[\(T\), \(F\)]\)\!\(\*SubscriptBox[\(n\), \(f\)]\)"]

(nc/(8*Pi^2))*(
               (-L - Log[x*xb])
               + (as*cf)*(
                          3*L^2
                          + L^1*( -15 + Pi^2/3 + Log[x*xb] - Log[x/xb]^2)
                          + L^0*(
                                 39/4 - (Pi^2/6) - 16*Zeta[3]
                                 + (Pi^2/3 - 10)*Log[x*xb]
                                 - (1/2)*(x*Log[x] + xb*Log[xb])
                                 - 2*Log[xb]*Log[x]
                                 - (3/4)*(Log[x]^2 + Log[xb]^2)
                                 + (2/3)*(Log[x]^3 + Log[xb]^3)
                                 - 2*(Log[x]*PolyLog[2, x]+Log[xb]*PolyLog[2, xb])
                                 + 2*(PolyLog[3, x]+PolyLog[3, xb])
                                )
                         )
               + (as^2*cf*beta0)*(
                                  - L^3
                                  - L^2*((1/2)*Log[x*xb] - 10)
                                  - L^1*(
                                         - 5*(PolyLog[3, x] + PolyLog[3, xb])
                                         + PolyLog[2, x]*Log[x] + PolyLog[2, xb]*Log[xb]
                                         + (1/6)*Log[x*xb]^3
                                         + (4/3)*Log[x*xb]^2
                                         + (-Log[x]*Log[xb] + Pi^2/3 - 31/6)*Log[x*xb]
                                         - (19/3)*Log[x]*Log[xb]
                                         - (x*Log[x] + xb*Log[xb])
                                         - (11*Pi^2)/18 + 479/12
                                        )
                                  - L^0*(
                                         + 6*(PolyLog[4, x] + PolyLog[4, xb])
                                         + PolyLog[3, x]*(2*Log[xb] - 6*Log[x] + 22/3)
                                         + PolyLog[3, xb]*(-6*Log[xb] + 2*Log[x] + 22/3)
                                         + (3/2)*(PolyLog[2, x]^2 + PolyLog[2, xb]^2)
                                         + PolyLog[2, x]*((3*Log[x]^2)/2 - 2*Log[x])
                                         + PolyLog[2, xb]*((3/2)*Log[xb]^2 - 2*Log[xb])
                                         + (1/12)*Log[x*xb]^4
                                         + (31/36)*Log[x*xb]^3
                                         + (-(1/3)*Log[x]*Log[xb] + Pi^2/4 - 7/9)*Log[x*xb]^2
                                         - (1/12)*Log[x]^2*Log[xb]^2
                                         - (7/12)*(x*Log[x]^2 + xb*Log[xb]^2)
                                         + (-(43/12)*Log[x]*Log[xb]- (8*Pi^2)/9 + 923/54)*Log[x*xb]
                                         + (47/18)*(x*Log[x] + xb*Log[xb])
                                         - (5/6)*Pi^2*Log[x]*Log[xb]
                                         + (53/9)*Log[x]*Log[xb]
                                         + (40*Zeta[3])/3 - (79*Pi^4)/360 + (13*Pi^2)/18 - 12803/216
                                        )
                                 )
              )

==> anc/TTx0.m <==
(* This file contains the $(x,\underline{0})$ Mellin moment of the vector-vector correlator <TT>(x,y),
 eqs.~(C.1), (C.2), and (C.6)--(C.8) of [arXiv:2020.] + pole terms and nonlogarithmic part of order $a_s^2 \beta_0$ *)
 
(* The expression given here corresponds to the result of R'-operation, 
i.e., contains the principal part of its Laurent series in regularization parameter.
 This simplifies comparing with correlators in different conventions
 that involve epsilon-dependent normalization factors. *)

(* xb = 1-x *)
(* as = \alpha_s / (4\pi) *)
(* L = \ln(-p^2/\mu^2) *)
(* eps = (4-D)/2 *)
(* nc = N_c *)
(* cf = C_F *)
(* beta0 = 11/3 C_A - 4/3 T_F n_f *)

Print["Notation:  xb = 1-x,  as = \!\(\*FractionBox[\(\(\\\ \)\*SubscriptBox[\(\[Alpha]\), \(s\)]\), \(4\\\ \[Pi]\)]\),  L = Log[\!\(\*FractionBox[\(-\*SuperscriptBox[\(p\), \(2\)]\), SuperscriptBox[\(\[Mu]\), \(2\)]]\)],  eps = \[Epsilon] = \!\(\*FractionBox[\(4 - D\), \(2\)]\),  nc = \!\(\*SubscriptBox[\(N\), \(c\)]\),  cf = \!\(\*SubscriptBox[\(C\), \(F\)]\),  beta0 = \!\(\*SubscriptBox[\(\[Beta]\), \(0\)]\) = \!\(\*FractionBox[\(11\), \(3\)]\)\!\(\*SubscriptBox[\(C\), \(A\)]\) - \!\(\*FractionBox[\(4\), \(3\)]\)\!\(\*SubscriptBox[\(T\), \(F\)]\)\!\(\*SubscriptBox[\(n\), \(f\)]\)"]

(nc/Pi^2)*(
           x*xb*(-(1/eps) + L + 1 + Log[x*xb])
           + (as*cf)*(
                        L^2*x*xb
                      + L^1*x*xb*(Log[x/xb]^2 + Log[x*xb] + 6 - Pi^2/3)
                      + L^0*(
                             x*xb*(
                                   2*(Log[x]*PolyLog[2, x] + Log[xb]*PolyLog[2, xb])
                                   - 2*(PolyLog[3, x] + PolyLog[3, xb])
                                   + (1/6)*Log[x*xb]^3
                                   + (1/2)*Log[x/xb]^2*Log[x*xb]
                                   + (9/8)*Log[x/xb]^2
                                   + (1/8)*Log[x*xb]^2
                                   + (6 - Pi^2/3)*Log[x*xb]
                                   + 16*Zeta[3] - 8 - Pi^2/3
                                  )
                             - (1/2)*(xb*Log[xb]^2 + x*Log[x]^2)
                             - (xb*Log[xb] + x*Log[x])
                            )
                      + (1/eps)*(
                                 x*xb*(-Log[x/xb]^2 + (1/2)*Log[x*xb] + Pi^2/3 - 6)
                                 - (xb*Log[xb] + x*Log[x])
                                )
                      - (1/eps^2)*(x*xb)
                     )
           + (beta0*as^2*cf)*(
                                L^3*((-(1/3))*x*xb)
                              + L^2*(
                                     x*xb*(19/6 - (1/2)*Log[x*xb])
                                     + (xb*Log[xb] + x*Log[x])
                                    )
                              + L^1*(
                                     x*xb*(
                                           -5*(PolyLog[3, x] + PolyLog[3, xb])
                                           + (Log[x]*PolyLog[2, x] + Log[xb]*PolyLog[2, xb])
                                           - (1/12)*Log[x*xb]^3
                                           + (1/4)*Log[x/xb]^2*Log[x*xb]
                                           + (7/12)*Log[x/xb]^2
                                           - (1/4)*Log[x*xb]^2
                                           + (19/6 + Pi^2/3)*Log[x*xb]
                                           - 193/36 - (5*Pi^2)/18
                                          )
                                     + Pi^2/3
                                     - 2*(x*PolyLog[2, x] + xb*PolyLog[2, xb])
                                     + (3/2)*(xb*Log[xb]^2 + x*Log[x]^2)
                                     - (8/3)*(xb*Log[xb] + x*Log[x])
                                    ) 
                              + L^0*(
                                     x*xb*(
                                           6*(PolyLog[4, x] + PolyLog[4, xb])
                                           + (49/3)*(PolyLog[3, x] + PolyLog[3, xb])
                                           - 6*(Log[x]*PolyLog[3, x] + Log[xb]*PolyLog[3, xb])
                                           + 2*(Log[xb]*PolyLog[3, x] + Log[x]*PolyLog[3, xb])
                                           + (3/2)*(PolyLog[2, x]^2 + PolyLog[2, xb]^2)
                                           - 5*(Log[x]*PolyLog[2, x] + Log[xb]*PolyLog[2, xb])
                                           + (3/2)*(Log[x]^2*PolyLog[2, x] + Log[xb]^2*PolyLog[2, xb])
                                           - (1/192)*Log[x*xb]^4
                                           - (1/192)*Log[x/xb]^4
                                           + (3/32)*Log[x/xb]^2*Log[x*xb]^2
                                           + (1/144)*Log[x*xb]^3
                                           + (25/48)*Log[x/xb]^2*Log[x*xb]
                                           + (49/36 + (5*Pi^2)/24)*Log[x/xb]^2
                                           + (19/36 + Pi^2/24)*Log[x*xb]^2
                                           - (56/27 + (11*Pi^2)/9)*Log[x*xb]
                                           + 12*Zeta[3] - 2981/648 - (5*Pi^2)/18 - (79*Pi^4)/360
                                          )
                                     - 2*(PolyLog[3, x] + PolyLog[3, xb])
                                     - (x*PolyLog[3, x] + xb*PolyLog[3, xb])
                                     + 3*Zeta[3] - (4*Pi^2)/9
                                     + (8/3)*(x*PolyLog[2, x] + xb*PolyLog[2, xb])
                                     - 2*(x*Log[x]*PolyLog[2, x] + xb*Log[xb]*PolyLog[2, xb])
                                     + 2*(Log[x]*PolyLog[2, x] + Log[xb]*PolyLog[2, xb])
                                     + (4/9)*(xb*Log[xb]^3 + x*Log[x]^3)
                                     - (23/9)*(xb*Log[xb]^2 + x*Log[x]^2)
                                     + (97/54 + Pi^2/2)*(xb*Log[xb] + x*Log[x])
                                     + (x*Log[x]*Log[xb]^2 + xb*Log[x]^2*Log[xb])
                                    )
                              + (1/eps^3)*(x*xb)/3
                              - (1/(3*eps^2))*(
                                               (xb*Log[xb] + x*Log[x])
                                               + x*xb*(19/3 + (1/2)*Log[x*xb])
                                              )
                              + (1/eps)*(
                                         x*xb*(
                                               -(PolyLog[3, x] + PolyLog[3, xb])
                                               + (Log[x]*PolyLog[2, x] + Log[xb]*PolyLog[2, xb])
                                               + (1/12)*Log[x*xb]^3
                                               - (1/4)*Log[x/xb]^2*Log[x*xb]
                                               - (19/24)*Log[x/xb]^2
                                               + (1/24)*Log[x*xb]^2
                                               + (19/18)*Log[x*xb]
                                               + (5*Pi^2)/18 - 131/108
                                              )
                                         - (1/3)*(xb*Log[xb]^2 + x*Log[x]^2)
                                         - (11/9)*(xb*Log[xb] + x*Log[x])
                                        )
                             )
          )

==> anc/VVx0.m <==
(* This file contains the $(x,\underline{0})$ Mellin moment of the vector-vector correlator <VV>(x,y),
 eq.~(C.1)--(C.5) of [arXiv:2020.] + pole terms and nonlogarithmic part of order $a_s^2 \beta_0$ *)
 
(* The expression given here corresponds to the result of R'-operation, 
i.e., contains the principal part of its Laurent series in regularization parameter.
 This simplifies comparing with correlators in different conventions
 that involve epsilon-dependent normalization factors. *)

(* xb = 1-x *)
(* as = \alpha_s / (4\pi) *)
(* L = \ln(-p^2/\mu^2) *)
(* eps = (4-D)/2 *)
(* nc = N_c *)
(* cf = C_F *)
(* beta0 = 11/3 C_A - 4/3 T_F n_f *)

Print["Notation:  xb = 1-x,  as = \!\(\*FractionBox[\(\(\\\ \)\*SubscriptBox[\(\[Alpha]\), \(s\)]\), \(4\\\ \[Pi]\)]\),  L = Log[\!\(\*FractionBox[\(-\*SuperscriptBox[\(p\), \(2\)]\), SuperscriptBox[\(\[Mu]\), \(2\)]]\)],  eps = \[Epsilon] = \!\(\*FractionBox[\(4 - D\), \(2\)]\),  nc = \!\(\*SubscriptBox[\(N\), \(c\)]\),  cf = \!\(\*SubscriptBox[\(C\), \(F\)]\),  beta0 = \!\(\*SubscriptBox[\(\[Beta]\), \(0\)]\) = \!\(\*FractionBox[\(11\), \(3\)]\)\!\(\*SubscriptBox[\(C\), \(A\)]\) - \!\(\*FractionBox[\(4\), \(3\)]\)\!\(\*SubscriptBox[\(T\), \(F\)]\)\!\(\*SubscriptBox[\(n\), \(f\)]\)"]

(nc/(2*Pi^2))*(
               -x*xb*( -(1/eps) + L + Log[x*xb] )
               + (as*cf)*(
                          (1/eps)*(
                                   x*xb*(5 - Pi^2/3 + Log[x/xb]^2)
                                   + (1/2)*(xb*Log[xb] + x*Log[x])
                                  )
                          - L*x*xb*(5 - Pi^2/3 + Log[x/xb]^2) 
                          + (1/4)*(x*Log[x]^2 + Log[xb]^2*xb)
                          + x*xb*(
                                  9 - 16*Zeta[3]
                                  - (2/3)*(Log[x]^3 + Log[xb]^3)
                                  - 5*Log[x*xb] + (1/3)*Pi^2*Log[x*xb]
                                  - 2*(Log[x]*PolyLog[2, x] + Log[xb]*PolyLog[2, xb])
                                  + 2*(PolyLog[3, x] + PolyLog[3, xb])
                                 )
                         )
               + (as^2*cf*beta0)*(
                                  (1/(6*eps^2))*(xb*Log[xb] + x*Log[x])
                                  +(1/eps)*(
                                            x*xb*(
                                                  (PolyLog[3, x] + PolyLog[3, xb])
                                                  - (Log[x]*PolyLog[2, x] + Log[xb]*PolyLog[2, xb])
                                                  - (1/12)*Log[x*xb]^3
                                                  + (1/4)*Log[x/xb]^2*Log[x*xb]
                                                  + (5/6)*Log[x/xb]^2
                                                  + 7/6 - (5*Pi^2)/18
                                                 )
                                            + (1/6)*(xb*Log[xb]^2 + x*Log[x]^2)
                                            + (7/36)*(xb*Log[xb] + x*Log[x])
                                           )
                                  + L^2*(-(1/2))*(x*Log[x] + xb*Log[xb])
                                  + L^1*(
                                         x*xb*(
                                               5*(PolyLog[3, x] + PolyLog[3, xb])
                                               - (Log[x]*PolyLog[2, x] + Log[xb]*PolyLog[2, xb])
                                               + (1/12)*Log[x*xb]^3
                                               - (1/4)*Log[x/xb]^2*Log[x*xb]
                                               - (5/6)*Log[x/xb]^2
                                               - (1/3)*Pi^2*Log[x*xb]
                                               + (5/18)*Pi^2 - 7/6
                                              )
                                         - Pi^2/6
                                         - (3/4)*(x*Log[x]^2 + xb*Log[xb]^2)
                                         + (31/12)*(x*Log[x] + xb*Log[xb])
                                         + (x*PolyLog[2, x] + xb*PolyLog[2, xb])
                                        )
                                  + L^0*(
                                         x*xb*(
                                               -6*(PolyLog[4, xb] + PolyLog[4, x])
                                               + (-(37/3) + 6*Log[x] - 2*Log[xb])*PolyLog[3, x]
                                               + (-(37/3) - 2*Log[x] + 6*Log[xb])*PolyLog[3, xb]
                                               - (3/2)*(PolyLog[2, x]^2 + PolyLog[2, xb]^2)
                                               + (3/2)*(-Log[x]^2 + 2*Log[x])*PolyLog[2, x]
                                               + (3/2)*(-Log[xb]^2 + 2*Log[xb])*PolyLog[2, xb]
                                               + (1/192)*Log[x*xb]^4
                                               + (1/192)*Log[x/xb]^4
                                               - (3/32)*Log[x/xb]^2*Log[x*xb]^2
                                               - (5/36)*Log[x*xb]^3
                                               - (5/12)*Log[x/xb]^2*Log[x*xb]
                                               - (Pi^2/24)*Log[x*xb]^2
                                               - ((5*Pi^2)/24)*Log[x/xb]^2
                                               + (1/2)*(-(7/3) + (19/9)*Pi^2)*Log[x*xb]
                                               + 19/4 + (79/360)*Pi^4 - (40/3)*Zeta[3]
                                              )
                                         + (1/2)*(2 + x)*PolyLog[3, x] + (1/2)*(2 + xb)*PolyLog[3, xb]
                                         - (xb*Log[x]*PolyLog[2, x] + x*Log[xb]*PolyLog[2, xb])
                                         - (31/12)*(x*PolyLog[2, x] + xb*PolyLog[2, xb])
                                         - (2/9)*(x*Log[x]^3 + xb*Log[xb]^3)
                                         + (143/72)*(x*Log[x]^2 + xb*Log[xb]^2)
                                         - (1/2)*(x*Log[xb]^2*Log[x] + xb*Log[x]^2*Log[xb])
                                         - (1/2)*(212/27 + Pi^2/2)*(x*Log[x] + xb*Log[xb])
                                         + (31*Pi^2)/72 - (3/2)*Zeta[3]
                                        )
                                 )
              )
